Using Action-Conditioned Lookahead in a Learned Game Policy: A Tank Trouble Case Study

Short-horizon simulation can provide a game policy with action-dependent predictions, but those predictions can enter the policy in different ways. We study three routes: reading lookahead scores as neural inputs, adding them to action logits, and using them only as auxiliary training targets. In Tank Trouble, we evaluate these routes in Hybrid, an augmented PPO actor-critic, against a heuristic opponent and an MPC opponent. The variants continue from a common pretrained checkpoint with matched interaction budgets. Across three continuation seeds, shared actor-critic access to the scores yields the largest observed improvement over the no-dodge baseline. Additional scalar logit biases have smaller, uncertain gains. A training-only supervision implementation also has three completed runs, but does not recover the input route's performance. Same-state interventions reveal limited immediate sensitivity to the direct bias in an exploratory state bank. We distinguish online lookahead requirements from measured deployment speedups: no matched end-to-end latency ranking is established here. This case study illustrates why access to a useful signal, its immediate influence on decisions, and its task benefit should be assessed separately.

==> anc/README.txt <==
Aggregate data accompanying:
Using Action-Conditioned Lookahead in a Learned Game Policy: A Tank Trouble Case Study
Weiyi Jiang

endpoint_results.csv: final greedy-policy win percentages, rounded to one decimal.
Each row is one continuation seed and one fixed opponent. Do not treat episodes as
independent training repetitions. Learn denotes the aligned auxiliary objective.
Shuffled path denotes Read+Act with the direct runtime scores permuted, NOT Learn.

heldout_results.csv: frozen-opponent evaluations; H1/H2 share the project's model
lineage and were excluded from this continuation's training mixture. Counts are
actual reported episode counts, including the 1001-game report. Average seeds
equally, not by pooling episodes.

diagnostics.csv: same-weight on/off removal of ONLY the actor dodge term; shared
inputs and common biases are fixed. Flip fractions use the full 18-action argmax.
Threat: minimum dodge score < -0.3. TV is half the L1 probability difference.
All fractions are stored on [0,1], not as percentages; the figure scales TV by 1000.
state_bank.json: correlated state-bank collection details; includes settlement.
No independent-trial confidence interval is implied for those states.

Reconstruct Figure 2 from paired-seed differences: mean +/- 4.30265273 times the
sample standard deviation (ddof=1) divided by sqrt(3). These are descriptive
95% Student-t intervals, df=2, from rounded reports, not equivalence tests.
Figure 3 plots diagnostic rows. Figure 1 is a conceptual diagram without data.
These aggregates do not replace simulator source, checkpoints or complete training
histories, which are not included in this submission.


==> anc/diagnostics.csv <==
route,continuation_seed,alpha_final,argmax_flip_fraction,threat_argmax_flip_fraction,mean_total_variation,bias_span_q90
Act,21,0.1693824678659439,0.0004340277810115367,0.0017219113651663065,0.000525153533089906,0.15436643362045288
Act,22,0.1680767834186554,0.0005425347480922937,0.002152389148250222,0.0005330629646778107,0.15317651629447937
Act,23,0.18347512185573578,0.0005425347480922937,0.002152389148250222,0.00058724544942379,0.16720975935459137
Read+Act,21,0.17196616530418396,0.0006510416860692203,0.002582866931334138,0.0005835093907080591,0.1567210853099823
Read+Act,22,0.18000711500644684,0.0006510416860692203,0.002152389148250222,0.0006056055426597595,0.1640492081642151
Read+Act,23,0.18585671484470367,0.0004340277810115367,0.001291433465667069,0.0006252549937926233,0.16938021779060364
Shuffled path,21,-0.009527661837637424,0.00010850694525288418,0.0004304778412915766,6.250775913940743e-05,0.008683019317686558
Shuffled path,22,-0.03114718571305275,0.00010850694525288418,0.0004304778412915766,0.00018964185437653214,0.028385937213897705
Shuffled path,23,-0.02723746933043003,0.00021701389050576836,0.0004304778412915766,0.00014653362450189888,0.024822823703289032


==> anc/endpoint_results.csv <==
route,continuation_seed,opponent,episodes,win_percent
Base,21,Laika,2000,66.4
Base,22,Laika,2000,68.0
Base,23,Laika,2000,64.5
Base,21,Killfield,1000,53.0
Base,22,Killfield,1000,48.9
Base,23,Killfield,1000,51.9
Read,21,Laika,2000,78.5
Read,22,Laika,2000,75.3
Read,23,Laika,2000,73.7
Read,21,Killfield,1000,60.6
Read,22,Killfield,1000,56.2
Read,23,Killfield,1000,58.9
Act,21,Laika,2000,66.5
Act,22,Laika,2000,67.5
Act,23,Laika,2000,67.1
Act,21,Killfield,1000,52.6
Act,22,Killfield,1000,54.1
Act,23,Killfield,1000,53.8
Read+Act,21,Laika,2000,78.0
Read+Act,22,Laika,2000,77.1
Read+Act,23,Laika,2000,76.1
Read+Act,21,Killfield,1000,60.5
Read+Act,22,Killfield,1000,60.8
Read+Act,23,Killfield,1000,61.4
Shuffled path,21,Laika,2000,78.6
Shuffled path,22,Laika,2000,74.4
Shuffled path,23,Laika,2000,78.5
Shuffled path,21,Killfield,1000,60.3
Shuffled path,22,Killfield,1000,61.1
Shuffled path,23,Killfield,1001,59.7
Learn,21,Laika,2000,60.4
Learn,22,Laika,2000,61.1
Learn,23,Laika,2000,62.4
Learn,21,Killfield,1000,51.7
Learn,22,Killfield,1000,46.8
Learn,23,Killfield,1000,51.5
Learn (shuffled),21,Laika,2000,59.2
Learn (shuffled),22,Laika,2000,58.7
Learn (shuffled),23,Laika,2001,61.1
Learn (shuffled),21,Killfield,1000,48.5
Learn (shuffled),22,Killfield,1000,53.3
Learn (shuffled),23,Killfield,1000,51.0


==> anc/heldout_results.csv <==
route,continuation_seed,opponent,episodes,win_percent
Base,21,H1,1000,13.0
Base,22,H1,600,14.5
Base,23,H1,600,13.3
Base,21,H2,1000,10.0
Base,22,H2,600,12.5
Base,23,H2,600,12.3
Read,21,H1,1000,22.0
Read,22,H1,600,19.5
Read,23,H1,600,19.8
Read,21,H2,1000,18.7
Read,22,H2,600,18.5
Read,23,H2,600,17.2
Act,21,H1,1000,15.6
Act,22,H1,600,13.8
Act,23,H1,600,13.3
Act,21,H2,1000,11.3
Act,22,H2,600,13.7
Act,23,H2,600,14.3
Read+Act,21,H1,1000,19.3
Read+Act,22,H1,600,21.2
Read+Act,23,H1,600,21.8
Read+Act,21,H2,1000,18.2
Read+Act,22,H2,600,15.5
Read+Act,23,H2,600,18.7
Shuffled path,21,H1,1001,23.2
Shuffled path,22,H1,600,19.8
Shuffled path,23,H1,600,18.7
Shuffled path,21,H2,1000,17.6
Shuffled path,22,H2,600,19.2
Shuffled path,23,H2,600,18.5
Learn,21,H1,600,12.2
Learn,22,H1,600,12.7
Learn,23,H1,600,12.7
Learn,21,H2,600,8.7
Learn,22,H2,600,8.5
Learn,23,H2,600,10.3
Learn (shuffled),21,H1,600,11.5
Learn (shuffled),22,H1,600,14.0
Learn (shuffled),23,H1,600,13.0
Learn (shuffled),21,H2,600,10.7
Learn (shuffled),22,H2,600,9.0
Learn (shuffled),23,H2,600,9.0


==> anc/state_bank.json <==
{
  "rows": 9216,
  "collector_arms": [
    "Base seed 21",
    "Read seed 21",
    "Read+Act seed 21"
  ],
  "vector_envs_each": 16,
  "steps_each": 192,
  "base_seeds": [
    707000,
    707001,
    707002
  ],
  "nonconstant_score_fraction": 0.4192708432674408,
  "predicted_death_fraction": 0.2520616352558136,
  "note": "Correlated frames including settlement; one exploratory state bank, not generalization or survival evidence.",
  "opponent_mix": {
    "Laika": 0.5,
    "Killfield": 0.5
  }
}

